DARI: Distance metric And Representation Integration for Person Verification

The past decade has witnessed the rapid development of feature representation learning and distance metric learning, whereas the two steps are often discussed separately. To explore their interaction, this work proposes an end-to-end learning framework called DARI, i.e. Distance metric And Representation Integration, and validates the effectiveness of DARI in the challenging task of person verification. Given the training images annotated with the labels, we first produce a large number of triplet units, and each one contains three images, i.e. one person and the matched/mismatch references. For each triplet unit, the distance disparity between the matched pair and the mismatched pair tends to be maximized. We solve this objective by building a deep architecture of convolutional neural networks. In particular, the Mahalanobis distance matrix is naturally factorized as one top fully-connected layer that is seamlessly integrated with other bottom layers representing the image feature. The image feature and the distance metric can be thus simultaneously optimized via the one-shot backward propagation. On several public datasets, DARI shows very promising performance on re-identifying individuals cross cameras against various challenges, and outperforms other state-of-the-art approaches.

==> aaai_script.sh <==
#!/bin/bash

# ----------------------------------------------------------------------
# This shell script produces the latex source-package of a paper
# as required by AAAI, in preparation for printed proceedings.
# Copyright (C) 2009 Christian Fritz "fritz at cs dot toronto dot
# edu" For the latest version of this script go to: 
# https://gist.github.com/chfritz/5447483
# ----------------------------------------------------------------------
# This program is free software: you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation, either version 3 of
# the License, or (at your option) any later version. 
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public
# License along with this program. If not, see
# <http://www.gnu.org/licenses/>.
# ----------------------------------------------------------------------

# function for recursive processing of style files
recurseStyles() {
    echo "..recursively processing required packages of $1"
    PACKAGES=`grep RequirePackage $1 | sed 's/RequirePackage\[[^]]*\]/RequirePackage/g' | sed 's/.*RequirePackage{\([^}]*\)}.*/\1/' | sed -e 's/, */\n/g'`
    for name in $PACKAGES; do
	if [ ! -e sources/$name.sty ]; then 
	    echo "..locating and copying: $name"
	    FILE=`locate /$name.sty | head -n 1`
	    if [ -e $FILE ]; then
		cp $FILE sources
	    else
		echo "..cannot locate $name.sty"
	    fi
	    if [ -e sources/$name.sty ]; then
		recurseStyles sources/$name.sty
	    fi
	fi
    done
}

#            -------------------------------              

# give a tex file as parameter
if (( $# < 1 )); then
    echo "Error: Please give a tex-file as parameter, e.g., ./aaai_script.sh main.tex";
    exit;
fi;

mkdir sources

echo "locating and copying all used packages"
PACKAGES=`grep ^.usepackage $1 | sed -e 's/.*usepackage{\(.*.\)}.*/\1/' | sed -e 's/, /\n/g'`
for name in $PACKAGES; do
    echo "locating and copying: $name"
    if [ -e $name.sty ]; then
	cp $name.sty sources
    else
	FILE=`locate /$name.sty | head -n 1`
	if [ -e $FILE ]; then
	    cp $FILE sources
	else
	    echo "cannot locate $name.sty"
	fi
    fi
    if [ -e sources/$name.sty ]; then
	recurseStyles sources/$name.sty
    fi
done


echo "inlining all included files"
cp $1 __tmp1
while ( grep ^.input __tmp1 ); do
#     INPUTS=`grep ^.input __tmp1 | sed 's/.*input *{*\([^.}]*\).*/\1/'`
#     cat __tmp1 | sed '/^%.*$/d' >  __tmp2
#     for name in $INPUTS; do
# 	echo "inlining $name"
# 	awk -v filename=$name '{ if ($0 ~ ".input.*"filename) { system("cat "filename".tex | sed  '/^%.*\$/d'"); } else { print $0; } }' < __tmp2 > __tmp1
#     done
    awk '{ if ( $0 ~ /\\input( |{)/ ) { sub(/\\input( |{)/,""); sub(/}/, ""); sub(/\.tex/, ""); system("cat "$0".tex | sed  '/^%.*\$/d'") } else { print $0; } }' __tmp1 > __tmp2
    cp __tmp2 __tmp1
done

echo "inlining bibitems"
BIBFILE=`echo $1 | sed 's/.tex/.bbl/'`
awk -v filename=$BIBFILE '{ if ($0 ~ ".bibliography{") { system("cat "filename); } else { print $0; } }' < __tmp1 > __tmp2
cp __tmp2 sources/full.tex


echo "getting figures"
FIGURES=`grep includegraphics __tmp2 | grep -v ^% | sed 's/.*{\([^}]*\)}*/\1/'`
for name in $FIGURES; do
    echo "getting figure $name"
    mkdir -p sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
    cp $name.*ps sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
done

#            -------------------------------              

cd sources
echo "latexing source"
latex full.tex
echo "latexing source once more"
latex full.tex

echo "creating the PDF using"
dvips -Ppdf -G0 -tletter full -o full.ps
ps2pdf -sPAPERSIZE=letter -dMaxSubsetPct=100 -dCompatibilityLevel=1.2 -dSubsetFonts=false -dEmbedAllFonts=true full.ps
cd ..

echo "DONE"

